Discrete Fourier analysis with lattices on planar domains

A discrete Fourier analysis associated with translation lattices is developed recently by the authors. It permits two lattices, one determining the integral domain and the other determining the family of exponential functions. Possible choices of lattices are discussed in the case of lattices that tile $\RR^2$ and several new results on cubature and interpolation by trigonometric, as well as algebraic, polynomials are obtained.

==> images/hplot.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% equivalent DFT nodes the rectangle
n = 18;
close all
[x,y] = meshgrid([0:n-1]/n,[0:n-1]/n);

I1 = x+y<1 & 2*x-y<1 & 2*y-x<1;
I2 = 2*x-y>=1 & 2*y-x<0;
I3 = 2*y-x>=0 & x+y>=1 & 2*x-y>=0;
I4 = 2*y-x>=1 & 2*x-y<0;

hold on;
plot([0,0,1,1,0],[1,0,0,1,1],'k','linewidth',2)
%plot([1,],[0],'k','linewidth',2)

plot([0,2,3]/6,[3,4,6]/6,'k-.')
plot([3,4,6]/6,[0,2,3]/6,'k-.')
plot([2,4]/6,[4,2]/6,'k-.')

plot(x(I1),y(I1),'ko','MarkerFaceColor','k','MarkerSize',5)
plot(x(I2),y(I2),'k<','MarkerFaceColor','k','MarkerSize',5)
plot(x(I3),y(I3),'ks','MarkerFaceColor','k','MarkerSize',5)
plot(x(I4),y(I4),'kv','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1,1+0.03],'Interpreter','latex', 'String','($n$,$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[0,1+0.03],'Interpreter','latex', 'String','($0$,$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[1,-0.03],'Interpreter','latex', 'String','($n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[0,-0.03],'Interpreter','latex', 'String','($0$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

axis([0,1,0,1])
axis square
axis off
pause(1);
print -dpdf Hexagon_equiv
print -deps Hexagon_equiv
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

close all;
hold on;
plot([-2,2,4,2,-2,-4,-2]/6,[2,4,2,-2,-4,-2,2]/6,'k','linewidth',2)

plot([-3,3]/6,[0,0],'k-.')
plot([0,0],[-3,3]/6,'k-.')

plot(x(I1),y(I1),'ko','MarkerFaceColor','k','MarkerSize',5)
plot(x(I2)-1,y(I2),'k<','MarkerFaceColor','k','MarkerSize',5)
plot(x(I3)-1,y(I3)-1,'ks','MarkerFaceColor','k','MarkerSize',5)
plot(x(I4),y(I4)-1,'kv','MarkerFaceColor','k','MarkerSize',5)


text('Position',[2/3+0.03,1/3],'Interpreter','latex', 'String','($\frac{2n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[1/3,2/3+0.02],'Interpreter','latex', 'String','($\frac{n}{3}$,$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/3-0.01,1/3],'Interpreter','latex', 'String','(-$\frac{n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/3-0.03,-1/3],'Interpreter','latex', 'String','(-$\frac{2n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/3,-2/3-0.02],'Interpreter','latex', 'String','(-$\frac{n}{3}$,-$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/3,-1/3-0.02],'Interpreter','latex', 'String','($\frac{n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','top',...
      'LineStyle','none');

axis([-2/3,2/3,-2/3,2/3])
axis square
axis off
pause(1);
print -dpdf Hexagon_index
print -deps Hexagon_index

%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

plot([-1,0,1,1,0,-1,-1],[1,1,0,-1,-1,0,1],'k','linewidth',2)

axis([-1,1,-1,1])
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf leftH
print -deps leftH
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

plot(-[-1,0,1,1,0,-1,-1],[1,1,0,-1,-1,0,1],'k','linewidth',2)

axis([-1,1,-1,1])
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf rightH
print -deps rightH
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

plot([-1,1,1,-1,-1],[1,1,-1,-1,1],'k','linewidth',2)

axis([-1,1,-1,1])
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf Square
print -deps Square

%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

plot([-1,0,1,0,-1],[0,1,0,-1,0],'k','linewidth',2)

axis([-1,1,-1,1])
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf Rhombus
print -deps Rhombus

%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

c  = sqrt(3);
plot([-1,1,2,1,-1,-2,-1]/c,[1,1,0,-1,-1,0,1],'k','linewidth',2)
axis([-2,2,-2,2]/c)

set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf Hexagon
print -deps Hexagon

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
close all
c  = sqrt(3);
hold on;
plot([-1,1,2,1]/c,[1,1,0,-1],'k--','linewidth',2)
plot([1,-1,-2,-1]/c,[-1,-1,0,1],'k','linewidth',2)

axis([-2,2,-2,2]/c);
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

ly = 0.22;
lx = ly*sqrt(3)*3/4; 
annotation('arrow',[0.5,0.5+lx],[0.5,0.5-ly],'LineStyle','-');
annotation('arrow',[0.5,0.5],[0.5, 0.5+2*ly],'LineStyle','-');
annotation('arrow',[0.5,0.5-lx],[0.5,0.5-ly],'LineStyle','-');

 h1=annotation('textbox',[0.5+lx-0.01,0.5-ly,0,0]);
 set(h1,'Interpreter','latex', 'String','$t_1$','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
h2=annotation('textbox',[0.505,0.505+2*ly,0,0]);
set(h2,'Interpreter','latex', 'String','$t_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');
 h3=annotation('textbox',[0.5-lx,0.5-ly,0,0]);
 set(h3,'Interpreter','latex', 'String','$t_3$','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','top',...
      'LineStyle','none');

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$1$,-$1$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/c,1+0.05],'Interpreter','latex', 'String','(-$1$,$1$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/c-0.05,0],'Interpreter','latex', 'String','(-$1$,$0$,$1$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/c,-1-0.05],'Interpreter','latex', 'String','($0$,-$1$,$1$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/c,-1-0.05],'Interpreter','latex', 'String','($1$,-$1$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[2/c+0.05,0],'Interpreter','latex', 'String','($1$,$0$,-$1$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,-0.06],'Interpreter','latex', 'String','$O$','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

axis square off
 pause(1)
 print -dpdf Hexagon_homo
  print -deps Hexagon_homo

 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
close all
c  = sqrt(3);
x = [0,1/c,2/c];
y = [0,1, 0];
area(x,y,'BaseValue',0,'Facecolor',[0.8314 0.8157 0.7843],'Edgecolor',[0.8314 0.8157 0.7843])
hold on;

plot([-1,1,2,1]/c,[1,1,0,-1],'k','linewidth',2)
plot([1,-1,-2,-1]/c,[-1,-1,0,1],'k','linewidth',2)
%plot([-1,1,2,1,-1,-2,-1,0]/c,[1,1,0,-1,-1,0,1,0],'ko','MarkerFaceColor','k','MarkerSize',5)

plot([-1,1]/c,[-1,1],'k-.','linewidth',1);
plot([-1,1]/c,[1,-1],'k-.','linewidth',1);
plot([-2,2]/c,[0,0],'k-.','linewidth',1);

axis([-2,2,-2,2]/c);
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$1$,-$1$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/c,1+0.05],'Interpreter','latex', 'String','(-$1$,$1$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/c-0.05,0],'Interpreter','latex', 'String','(-$1$,$0$,$1$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/c,-1-0.05],'Interpreter','latex', 'String','($0$,-$1$,$1$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/c,-1-0.05],'Interpreter','latex', 'String','($1$,-$1$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[2/c+0.05,0],'Interpreter','latex', 'String','($1$,$0$,-$1$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,-0.06],'Interpreter','latex', 'String','$O$','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

axis square off
 pause(1)
 print -dpdf Hexagon_triangle
 print -deps Hexagon_triangle
 
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% 
close all
hold on;

c  = sqrt(3);
plot([1,1,0,-1,-1,0,1],[-1,1,2,1,-1,-2,-1]/c,'k','linewidth',2)
axis([-2,2,-2,2]/c)

set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x_1$','FontSize',19,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$x_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

axis square off
pause(1)
print -dpdf Hexagon2
print -deps Hexagon2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
close all
hold on;
plot([1,1,0,-1],[-1,1,2,1]/c,'k--','linewidth',2)
plot([-1,-1,0,1],[1,-1,-2,-1]/c,'k','linewidth',2)

axis([-1.4,1.4,-1.4,1.4]);
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

ly = 0.22;
lx = ly*sqrt(3)*3/4; 
annotation('arrow',[0.5,0.5+lx],[0.5,0.5-ly],'LineStyle','-');
annotation('arrow',[0.5,0.5],[0.5, 0.5+2*ly],'LineStyle','-');
annotation('arrow',[0.5,0.5-lx],[0.5,0.5-ly],'LineStyle','-');

 h1=annotation('textbox',[0.5+lx-0.01,0.5-ly,0,0]);
 set(h1,'Interpreter','latex', 'String','$t_1$','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
h2=annotation('textbox',[0.505,0.505+2*ly,0,0]);
set(h2,'Interpreter','latex', 'String','$t_2$','FontSize',19,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');
 h3=annotation('textbox',[0.5-lx,0.5-ly,0,0]);
 set(h3,'Interpreter','latex', 'String','$t_3$','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','top',...
      'LineStyle','none');


text('Position',[1+0.05,1/c],'Interpreter','latex','Interpreter','latex', 'String','($\frac{n}{3}$,$\frac{n}{3}$,-$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[1+0.05,-1/c],'Interpreter','latex', 'String','($\frac{2n}{3}$,-$\frac{n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[0,-2/c-0.05],'Interpreter','latex', 'String','($\frac{n}{3}$,-$\frac{2n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[-1-0.05,-1/c],'Interpreter','latex', 'String','(-$\frac{n}{3}$,-$\frac{n}{3}$,$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1-0.05,1/c],'Interpreter','latex', 'String','(-$\frac{2n}{3}$,$\frac{n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0+0.05,2/c],'Interpreter','latex', 'String','(-$\frac{n}{3}$,$\frac{2n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','bottom',...
      'LineStyle','none');
% plot(0,0,'ko','MarkerFaceColor','k','MarkerSize',5)
text('Position',[0,-0.06],'Interpreter','latex', 'String','O','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
axis square off
  
  pause(1)
  print -dpdf Hexagon2_homo
  print -deps Hexagon2_homo
  
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  
close all
x = [0,0.5,1];
y = [0,1.5, 1]/c;
area(x,y,'BaseValue',0,'Facecolor',[0.8314 0.8157 0.7843],'Edgecolor',[0.8314 0.8157 0.7843])
hold on;
plot([1,1,0,-1,-1,0,1],[-1,1,2,1,-1,-2,-1]/c,'k','linewidth',2)

plot([0.5,-0.5],[1.5,-1.5]/c,'k-.','linewidth',1);
plot([0.5,-0.5],[-1.5,1.5]/c,'k-.','linewidth',1);
plot([-1, 1],[0,0],'k-.','linewidth',1);

axis([-1.4,1.4,-1.4,1.4]);
set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

text('Position',[1+0.05,1/c],'Interpreter','latex','Interpreter','latex', 'String','($\frac{n}{3}$,$\frac{n}{3}$,-$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[1+0.05,-1/c],'Interpreter','latex', 'String','($\frac{2n}{3}$,-$\frac{n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,-2/c-0.05],'Interpreter','latex', 'String','($\frac{n}{3}$,-$\frac{2n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[-1-0.05,-1/c],'Interpreter','latex', 'String','(-$\frac{n}{3}$,-$\frac{n}{3}$,$\frac{2n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1-0.05,1/c],'Interpreter','latex', 'String','(-$\frac{2n}{3}$,$\frac{n}{3}$,$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,2/c+0.05],'Interpreter','latex', 'String','(-$\frac{n}{3}$,$\frac{2n}{3}$,-$\frac{n}{3}$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[0,-0.09],'Interpreter','latex', 'String','O','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
axis square off
  
  pause(1)
  print -dpdf Hexagon2_quadrilateral
  print -deps Hexagon2_quadrilateral
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%
c =sqrt(3);
close all
hold on

plot([0,1,2,0]/c,[0,1,0,0],'k','linewidth',2)

text('Position',[1/c,1+0.04],'Interpreter','latex', 'String','($0$,$1$,-$1$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
 text('Position',[0,-0.05],'Interpreter','latex', 'String','($0$,$0$,$0$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','top',...
       'LineStyle','none');
text('Position',[2/c,-0.05],'Interpreter','latex', 'String','($1$,$0$,-$1$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

axis off square
axis([0,1.4,0,1.4])
pause(1)
print -deps Triangle
print -dpdf Triangle

  %%%%%%%%%%%%%%%%%%%%%%%%%
close all
hold on

plot([0,0.5,1,1,0],[0,1.5,1,0,0]/c,'k','linewidth',2)


text('Position',[1+0.02,1/c],'Interpreter','latex', 'String','($\frac{n}{3}$,$\frac{n}{3}$,-$\frac{2n}{3}$)','FontSize',18,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0.5,1.5/c+0.02],'Interpreter','latex', 'String','($0$,$\frac{n}{2}$,-$\frac{n}{2}$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
 text('Position',[0,-0.03],'Interpreter','latex', 'String','($0$,$0$,$0$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','top',...
       'LineStyle','none');
text('Position',[1,-0.03],'Interpreter','latex', 'String','($\frac{n}{2}$,$0$,-$\frac{n}{2}$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

axis off square
axis([0,1,0,1])
pause(1)
print -deps Quadrilateral
print -dpdf Quadrilateral

%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%  the deltoild

close all
hold on
hh = 2*pi/3;
s = 0:0.01:3;
xb = 1/3 * ( 2*cos(hh*s) + cos(2*hh*s) );
yb = 1/3 * ( 2*sin(hh*s) - sin(2*hh*s) );
plot(xb,yb,'k','linewidth',2)

text('Position',[1-0.05,-0.05],'Interpreter','latex', 'String','($1$,$0$)','FontSize',18,...
      'HorizontalAlignment','left','VerticalAlignment','top',...
      'LineStyle','none');
 text('Position',[-0.5,sqrt(3)/2+0.03],'Interpreter','latex', 'String','(-$\frac12$,$\frac{\sqrt{3}}{2}$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','bottom',...
       'LineStyle','none');
 text('Position',[-0.5,-sqrt(3)/2-0.02],'Interpreter','latex', 'String','(-$\frac12$,-$\frac{\sqrt{3}}{2}$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','top',...
       'LineStyle','none');

set(gca,'OuterPosition' ,[0.125 0 0.75 1],'Position',[0.2 0.1 0.6 0.8])

annotation('arrow',[0.5,0.5],[0.08, 0.96]);
annotation('arrow',[0.17,0.85],[0.5,0.5]);
hx=annotation('textbox',[0.845,0.49,0,0]);
set(hx,'Interpreter','latex', 'String','$x$','FontSize',18,...
    'HorizontalAlignment','center','VerticalAlignment','top',...
    'LineStyle','none');
hy=annotation('textbox',[0.505,0.965,0,0]);
set(hy,'Interpreter','latex', 'String','$y$','FontSize',18,...
    'HorizontalAlignment','left','VerticalAlignment','top',...
    'LineStyle','none');

   
axis off square
axis([-0.65,1.15,-0.9,0.9])
pause(1)
print -deps Deltoild
print -dpdf Deltoild
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%  nodes on the triangle
n = 10;
close all
hold on

plot([0,1,2,0]/c,[0,1,0,0],'k','linewidth',2)

x = [];
y = [];
for k = 0:n
    J = 0:n-k;
    x = [x, J/n]; 
    y = [y, k/n*ones(size(J))];
end

x0 = (2*x+y)/c;
y0 = y;
plot(x0,y0,'ko','MarkerFaceColor','k','MarkerSize',5)

% text('Position',[1/c,1+0.04],'Interpreter','latex', 'String','($0$,$n$,-$n$)','FontSize',18,...
%       'HorizontalAlignment','center','VerticalAlignment','bottom',...
%       'LineStyle','none');
%  text('Position',[0,-0.05],'Interpreter','latex', 'String','($0$,$0$,$0$)','FontSize',18,...
%        'HorizontalAlignment','center','VerticalAlignment','top',...
%        'LineStyle','none');
% text('Position',[2/c,-0.05],'Interpreter','latex', 'String','($n$,$0$,-$n$)','FontSize',18,...
%       'HorizontalAlignment','center','VerticalAlignment','top',...
%       'LineStyle','none');

axis off square
axis([0,1.4,0,1.4])
pause(1)
print -deps Triangle_node0
print -dpdf Triangle_node0

%%%%%%%%%%%%%%%%%%%
% with grids
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
n=4;
c = sqrt(3);
[x,y] = meshgrid([1-n:2*n]/n,[1:n]/n);
I = x+y>1;
x(I) = x(I)-1;
y(I) = y(I)-1;
x = (2*x+y)/c;

close all
hold on
plot([-1,1,2,1]/c,[1,1,0,-1],'k','linewidth',2)
plot([1,-1,-2,-1]/c,[-1,-1,0,1],'k','linewidth',2)

plot([-2,2]/c,[0,0],'k');
plot([-1,1]/c,[-1,1],'k');
plot([-1,1]/c,[1,-1],'k');
for k = 1:n-1
s = k/n;
plot([s-2, 2-s]/c,[s,s],'k');
plot([s-2, 2-s]/c,[-s,-s],'k');

plot([s-2, 2*s-1]/c,[s,-1],'k');
plot([2-s, 1-2*s]/c,[-s,1],'k');

plot([s-2, 2*s-1]/c,[-s,1],'k');
plot([2-s, 1-2*s]/c,[s,-1],'k');
end

xs = -1/(n*c);
ys = -1/(3*n);
plot(x+xs,y+ys,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$n$,-$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/c,1+0.05],'Interpreter','latex', 'String','(-$n$,$n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/c-0.05,0],'Interpreter','latex', 'String','(-$n$,$0$,$n$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/c,-1-0.05],'Interpreter','latex', 'String','($0$,-$n$,$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/c,-1-0.05],'Interpreter','latex', 'String','($n$,-$n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[2/c+0.05,0],'Interpreter','latex', 'String','($n$,$0$,-$n$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');

ah = 2/c;
axis([-ah,ah,-ah,ah])
axis square
axis off
pause(1)
print -dpdf Hexagon_node2
print -deps Hexagon_node2
%%%%%%%%%%%%%%%%%%%%%%%
c = sqrt(3);
[x,y] = meshgrid([-n:2*n-1]/n,[0:n-1]/n);
I = x+y>=1;
x(I) = x(I)-1;
y(I) = y(I)-1;
x = (2*x+y)/c;
close all
hold on
plot([-1,1,2,1]/c,[1,1,0,-1],'k','linewidth',2)
plot([1,-1,-2,-1]/c,[-1,-1,0,1],'k','linewidth',2)

plot([-2,2]/c,[0,0],'k');
plot([-1,1]/c,[-1,1],'k');
plot([-1,1]/c,[1,-1],'k');
for k = 1:n-1
s = k/n;
plot([s-2, 2-s]/c,[s,s],'k');
plot([s-2, 2-s]/c,[-s,-s],'k');

plot([s-2, 2*s-1]/c,[s,-1],'k');
plot([2-s, 1-2*s]/c,[-s,1],'k');

plot([s-2, 2*s-1]/c,[-s,1],'k');
plot([2-s, 1-2*s]/c,[s,-1],'k');
end

xs = 1/(n*c);
ys = 1/(3*n);
plot(x+xs,y+ys,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$n$,-$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/c,1+0.05],'Interpreter','latex', 'String','(-$n$,$n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/c-0.05,0],'Interpreter','latex', 'String','(-$n$,$0$,$n$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/c,-1-0.05],'Interpreter','latex', 'String','($0$,-$n$,$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/c,-1-0.05],'Interpreter','latex', 'String','($n$,-$n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[2/c+0.05,0],'Interpreter','latex', 'String','($n$,$0$,-$n$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');

ah = 2/c;
axis([-ah,ah,-ah,ah])
axis square
axis off
pause(1)
print -dpdf Hexagon_node1
print -deps Hexagon_node1
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% symmetric nodes with weights on the hexagon
close all
hold on;
n = 12;
c = sqrt(3);
plot([-1,1,2,1,-1,-2,-1]/c,[1,1,0,-1,-1,0,1],'k','linewidth',2)

x = [];
y = [];
for k = -n:n
    J = -n-min(k,0);
    K = n-max(k,0);
    r = mod(k,3);
    K = floor((K-r)/3)*3+r;
    J = K:-3:J;
    x = [x, J];
    y =[y, k*ones(size(J))];
end

x = (2*x+y)/(c*n);
y = y/n;
plot(x,y,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$3n$,-$3n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-1/c,1+0.05],'Interpreter','latex', 'String','(-$3n$,$3n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
text('Position',[-2/c-0.05,0],'Interpreter','latex', 'String','(-$3n$,$0$,$3n$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1/c,-1-0.05],'Interpreter','latex', 'String','($0$,-$3n$,$3n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[1/c,-1-0.05],'Interpreter','latex', 'String','($3n$,-$3n$,$0$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[2/c+0.05,0],'Interpreter','latex', 'String','($3n$,$0$,-$3n$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');

ah = 2/c;
axis([-ah,ah,-ah,ah])
axis square
axis off
pause(1)
print -dpdf Hexagon_node
print -deps Hexagon_node
%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% symmetric nodes with weights on the hexagon transposed
close all
hold on;

c = sqrt(3);
plot([1,1,0,-1,-1,0,1],[-1,1,2,1,-1,-2,-1]/c,'k','linewidth',2)

plot(y,x,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1+0.05,1/c],'Interpreter','latex', 'String','($n$,$n$,-$2n$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[1+0.05,-1/c],'Interpreter','latex', 'String','($2n$,-$n$,-$n$)','FontSize',19,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,-2/c-0.05],'Interpreter','latex', 'String','($n$,-$2n$,$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
text('Position',[-1-0.05,-1/c],'Interpreter','latex', 'String','(-$n$,-$n$,$2n$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[-1-0.05,1/c],'Interpreter','latex', 'String','(-$2n$,$n$,$n$)','FontSize',19,...
      'HorizontalAlignment','right','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0,2/c+0.03],'Interpreter','latex', 'String','(-$n$,$2n$,-$n$)','FontSize',19,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');

ah = 2/c;
axis([-ah,ah,-ah,ah])
axis square
axis off
pause(1)
print -dpdf Hexagon2_node
print -deps Hexagon2_node
%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%  nodes on the triangle
n = 18;
close all
hold on

plot([0,1,2,0]/c,[0,1,0,0],'k','linewidth',2)

x = [];
y = [];
for k = 0:n
    r = mod(k,3);
    J = r:3:n-k;
    x = [x, J/n]; 
    y = [y, k/n*ones(size(J))];
end

x = (2*x+y)/c;
y = y;
plot(x,y,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1/c,1+0.05],'Interpreter','latex', 'String','($0$,$3n$,-$3n$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
 text('Position',[0,-0.05],'Interpreter','latex', 'String','($0$,$0$,$0$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','top',...
       'LineStyle','none');
text('Position',[2/c,-0.05],'Interpreter','latex', 'String','($3n$,$0$,-$3n$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');

  size(x,2)
axis off square
axis([0,1.4,0,1.4])
pause(1)
print -deps Triangle_node
print -dpdf Triangle_node
%%%%%%%%%%%%%%%%%%%%%%%%%%%
x = [];
y = [];
for k = 0:n
    J = 0:min(n-2*k,floor((n-k)/2));
    x = [x, J/n]; 
    y = [y, k/n*ones(size(J))];
end

x = (2*x+y);
y = c*y;

close all
hold on

plot([0,0.5,1,1,0],[0,1.5,1,0,0]/c,'k','linewidth',2)

plot(x,y,'ko','MarkerFaceColor','k','MarkerSize',5)

text('Position',[1+0.03,1/c],'Interpreter','latex', 'String','($n$,$n$,-$2n$)','FontSize',18,...
      'HorizontalAlignment','left','VerticalAlignment','middle',...
      'LineStyle','none');
text('Position',[0.5,1.5/c+0.03],'Interpreter','latex', 'String','($0$,$\frac{3n}{2}$,-$\frac{3n}{2}$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','bottom',...
      'LineStyle','none');
 text('Position',[0,-0.05],'Interpreter','latex', 'String','($0$,$0$,$0$)','FontSize',18,...
       'HorizontalAlignment','center','VerticalAlignment','top',...
       'LineStyle','none');
text('Position',[1,-0.05],'Interpreter','latex', 'String','($\frac{3n}{2}$,$0$,-$\frac{3n}{2}$)','FontSize',18,...
      'HorizontalAlignment','center','VerticalAlignment','top',...
      'LineStyle','none');
  
size(x,2)
axis off square
axis([0,1,0,1])
pause(1)
print -deps Quadrilateral_node
print -dpdf Quadrilateral_node

